Image Inpainting using Block-wise Procedural Training with Annealed Adversarial Counterpart

Recent advances in deep generative models have shown promising potential in image inpanting, which refers to the task of predicting missing pixel values of an incomplete image using the known context. However, existing methods can be slow or generate unsatisfying results with easily detectable flaws. In addition, there is often perceivable discontinuity near the holes and require further post-processing to blend the results. We present a new approach to address the difficulty of training a very deep generative model to synthesize high-quality photo-realistic inpainting. Our model uses conditional generative adversarial networks (conditional GANs) as the backbone, and we introduce a novel block-wise procedural training scheme to stabilize the training while we increase the network depth. We also propose a new strategy called adversarial loss annealing to reduce the artifacts. We further describe several losses specifically designed for inpainting and show their effectiveness. Extensive experiments and user-study show that our approach outperforms existing methods in several tasks such as inpainting, face completion and image harmonization. Finally, we show our framework can be easily used as a tool for interactive guided inpainting, demonstrating its practical value to solve common real-world challenges.

==> figures/comp.py <==
"""Quantitative evaluation for ICCV 2017 paper."""
import logging
import os

import click
import numpy as np
import skimage.io
import skimage.measure

# -----------------------------------------------------------------------------

logger = logging.getLogger(__name__)


# -----------------------------------------------------------------------------


@click.command()
@click.option('--syn_folder',
              type=click.STRING,
              default='random',
              help='The synthesize image.')
@click.option('--gt_folder',
              type=click.STRING,
              default='random',
              help='The ground truth.')
@click.option('--ext',
              type=click.STRING,
              default='.png',
              help='The image format.')
def compare(syn_folder, gt_folder, ext):
    """Gets a list of summary ops to run during training.

          Args:
              syn_folder: The folder with synthesized images.
              gt_folder: The folder with ground truth.
              ext: The extension

          Returns:
              Returns: None
      """
    avg_l1 = 0
    avg_l2 = 0
    avg_ssim = 0
    total_num = 0
    for subdir, dirs, files in os.walk(syn_folder):
        for img_file in files:
            syn_name = str(img_file)
            if ext in syn_name:
                print(syn_name)
                C = syn_name.split('.')
                gt_name = C[0] + '_ip.jpg'
                pm_name = C[0] + '_pm.jpg'
                sig_name = C[0] + '_sig.jpg'
                sig_name = C[0] + '_g.jpg'
                total_num += 1

                gt_name = os.path.join(gt_folder, gt_name)
                syn_name = os.path.join(syn_folder, syn_name)
                syn_name = os.path.join(syn_folder, pm_name)
                #syn_name = os.path.join(syn_folder, sig_name)
                syn_im = skimage.io.imread(syn_name)
                gt_im = skimage.io.imread(gt_name)

                # Compare L1
                l1_err = np.sum(np.fabs(syn_im.astype("float") -
                                        gt_im.astype("float")))
                # Normalize
                l1_err /= 255 * 3
                avg_l1 += l1_err

                # Compare L2
                l2_err = np.sum(
                    (syn_im.astype("float") - gt_im.astype("float")) ** 2,
                )
                # Normalize
                l2_err /= float(255 * 255) * 3
                avg_l2 += l2_err

                # Compare SSIM
                ssim_err = skimage.measure.compare_ssim(
                    syn_im, gt_im, multichannel=True)
                avg_ssim = avg_ssim + ssim_err

                logger.info('l1_err: {}. l2_err: {}. SSIM_err: {}'.format(
                    str(l1_err), str(l2_err), str(ssim_err)))
    avg_l1 = avg_l1 / total_num
    avg_l2 = avg_l2 / total_num
    avg_ssim = avg_ssim / total_num

    print('avg_l1_err:{}. avg_l2_err:{}. avg_SSIM_err:{}'.format(
        str(avg_l1), str(avg_l2), str(avg_ssim)))


# Usage: python -m compare_images --syn_folder='folder_a'
# --gt_folder='folder_b' --ext='.png'
if __name__ == '__main__':
    compare()


==> figures/comp_imgnet.py <==
"""Quantitative evaluation for ICCV 2017 paper."""
import logging
import os

import click
import numpy as np
import skimage.io
import skimage.measure
from skimage.transform import resize
# -----------------------------------------------------------------------------

logger = logging.getLogger(__name__)


# -----------------------------------------------------------------------------


@click.command()
@click.option('--syn_folder',
              type=click.STRING,
              default='imagenet',
              help='The synthesize image.')
@click.option('--gt_folder',
              type=click.STRING,
              default='imagenet',
              help='The ground truth.')
@click.option('--ext',
              type=click.STRING,
              default='.png',
              help='The image format.')
def compare(syn_folder, gt_folder, ext):
    """Gets a list of summary ops to run during training.

          Args:
              syn_folder: The folder with synthesized images.
              gt_folder: The folder with ground truth.
              ext: The extension

          Returns:
              Returns: None
      """
    avg_l1 = 0
    avg_l2 = 0
    avg_ssim = 0
    total_num = 0
    for subdir, dirs, files in os.walk(syn_folder):
        for img_file in files:
            syn_name = str(img_file)
            if ext in syn_name:
                if 'synthesized' not in syn_name:
                    continue
                print(syn_name)
                C = syn_name.split('_')
                gt_name = C[0] + '_' + C[1] + '_input_image.png'
                pm_name = C[0] + '_' + C[1] + '_pm.jpg'
                sig_name = C[0] + '_' + C[1] + '_siggraph2017.png'
                ce_name = C[1] + '_ce.jpg'
                g_name = C[0] + '_' + C[1] + '_g.png'
                #sig_name = C[0] + '_sig.jpg'
                #sig_name = C[0] + '_g.jpg'
                total_num += 1

                gt_name = os.path.join(gt_folder, gt_name)
                syn_name = os.path.join(syn_folder, syn_name)
                #syn_name = os.path.join(syn_folder, pm_name)
               # syn_name = os.path.join(syn_folder, sig_name)
                syn_name = os.path.join(syn_folder, ce_name)
                syn_name = os.path.join(syn_folder, g_name)
                syn_im = skimage.io.imread(syn_name)
                syn_im = resize(syn_im, (256, 256))
                syn_im = syn_im * 255
                syn_im = syn_im.astype('uint8')
                gt_im = skimage.io.imread(gt_name)

                # Compare L1
                l1_err = np.sum(np.fabs(syn_im.astype("float") -
                                        gt_im.astype("float")))
                # Normalize
                l1_err /= 255 * 3
                avg_l1 += l1_err

                # Compare L2
                l2_err = np.sum(
                    (syn_im.astype("float") - gt_im.astype("float")) ** 2,
                )
                # Normalize
                l2_err /= float(255 * 255) * 3
                avg_l2 += l2_err

                # Compare SSIM
                ssim_err = skimage.measure.compare_ssim(
                    syn_im, gt_im, multichannel=True)
                avg_ssim = avg_ssim + ssim_err

                logger.info('l1_err: {}. l2_err: {}. SSIM_err: {}'.format(
                    str(l1_err), str(l2_err), str(ssim_err)))
    avg_l1 = avg_l1 / total_num
    avg_l2 = avg_l2 / total_num
    avg_ssim = avg_ssim / total_num

    print('avg_l1_err:{}. avg_l2_err:{}. avg_SSIM_err:{}'.format(
        str(avg_l1), str(avg_l2), str(avg_ssim)))


# Usage: python -m compare_images --syn_folder='folder_a'
# --gt_folder='folder_b' --ext='.png'
if __name__ == '__main__':
    compare()


==> figures/conv/c.sh <==
for f in *.png; do
  convert ./"$f" ./"${f%.png}.jpg"
done

==> figures/face/c.sh <==
for f in *.png; do
  convert ./"$f" ./"${f%.png}.jpg"
done

==> figures/loss/c.sh <==
for f in *.png; do
  convert ./"$f" ./"${f%.png}.jpg"
done

==> figures/proc/c.sh <==
for f in *.png; do
  convert ./"$f" ./"${f%.png}.jpg"
done

==> latex_clean.sh <==
#!/bin/sh

arg=${1:-.}
exts="aux bbl blg brf idx ilg ind lof log lol lot out toc synctex.gz fdb_latexmk fls pdf"

if [ -d $arg ]; then
    for ext in $exts; do
         rm -f $arg/*.$ext
    done
else
    for ext in $exts; do
         rm -f $arg.$ext
    done
fi
